Ballistic Josephson junctions in edge-contacted graphene

Hybrid graphene-superconductor devices have attracted much attention since the early days of graphene research. So far, these studies have been limited to the case of diffusive transport through graphene with poorly defined and modest quality graphene-superconductor interfaces, usually combined with small critical magnetic fields of the superconducting electrodes. Here we report graphene based Josephson junctions with one-dimensional edge contacts of Molybdenum Rhenium. The contacts exhibit a well defined, transparent interface to the graphene, have a critical magnetic field of 8 Tesla at 4 Kelvin and the graphene has a high quality due to its encapsulation in hexagonal boron nitride. This allows us to study and exploit graphene Josephson junctions in a new regime, characterized by ballistic transport. We find that the critical current oscillates with the carrier density due to phase coherent interference of the electrons and holes that carry the supercurrent caused by the formation of a Fabry-P\'{e}rot cavity. Furthermore, relatively large supercurrents are observed over unprecedented long distances of up to 1.5 $\mu$m. Finally, in the quantum Hall regime we observe broken symmetry states while the contacts remain superconducting. These achievements open up new avenues to exploit the Dirac nature of graphene in interaction with the superconducting state.

==> anc/graphene.py <==
# Copyright (c) 2015, Mathias Diez. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


"""
-----------------------------------------------------------
Ballistic Josephson junctions in edge-contacted graphene -
Tight-binding simulation of a ballistic graphene pnp-junction
-----------------------------------------------------------

This Kwant script computes the transmission of a ballistic graphene
pnp-junction, as described in

V. E. Calado, S. Goswami, G. Nanda, M. Diez, A. R. Akhmerov,
K. Watanabe, T. Taniguchi, T. M. Klapwijk and L. M. K. Vandersypen
"Ballistic Josephson junctions in edge-contacted graphene"
arXiv:1501.06817.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

Example of usage:
-----------------

The following lines return the transmission of a system of size L=100a
and W=200a*sqrt(3)/2.

>>> import kwant
>>> import graphene as g
>>> params = g.pnp_params(mup=-0.2, mun=0.2, mul=-0.7, flux=0, Ln=80,
                          Lstep=10, tcontact=0.6)
>>> sys = g.make_pnp(params, L=100, W=200)
>>> print g.transmission(sys, params)

To visualize the system with the leads, just type

>>> import matplotlib.pyplot as plt
>>> kwant.plot(sys)

Throughout this script lengths are given in units of the tight-binding
lattice constant a, energies in units of the nearest neighbor hopping
amplitude t, and magnetic flux in units of flux per lattice unit cell.
To model a graphene junction of a given size we need to choose a
discretization scale. For example if we want to model a 1.5 micron x 2 micron
junction choosing a=5nm yields the system dimensions L=1.5 micron/a=750 and
W=2 micron/(a*sqrt(3)/2) = 1155.
"""


from __future__ import division
import kwant
from cmath import exp
from math import pi, sqrt, tanh

sin_30, cos_30 = (1/2, sqrt(3)/2)
hbar = 6.58 * 10**(-16)
h = 2*pi * hbar


class SimpleNamespace(object):
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)


class Graphene(object):
    """Tight-binding Model of Graphene.

    Model-Parameters
    ----------
    lattice : <kwant.lattice.General> object or None
        bravais lattice on which the model lives. The lattice should be of the
        same shape as kwant.lattice.general([(sqrt(3)/2, 1/2), (0, 1)],
        [(0, 0), (1/sqrt(3), 0)]). If None a new lattice is generated.

    Solve-Parameters
    ----------
    p.mu : float
        chemical potential (in units of hopping amplitude t).
    p.flux : float
        flux per lattice unit cell.
    """

    def __init__(self, lattice=None):
        if lattice is None:
            self.lattice = kwant.lattice.general([(cos_30, sin_30), (0, 1)],
                                                 [(0, 0), (1/sqrt(3), 0)])
        else:
            self.lattice = lattice
        self.a_lat, self.b_lat = self.lattice.sublattices

    def onsite(self, site, p):
        return -p.mu

    @property
    def onsites(self):
        return {self.a_lat: self.onsite, self.b_lat: self.onsite}

    def peierls_phase(self, site1, site2, p):
        x, y = site2.pos
        return exp(1j*2*pi*p.flux*y)

    @property
    def hoppings(self):
        a = self.a_lat
        b = self.b_lat
        return {((0, 0), b, a): lambda s1, s2, p:
                    -1*self.peierls_phase(s1, s2, p),
                ((-1, 0), b, a): -1,
                ((-1, 1), b, a): -1}

    def sublattice_color(self, site):
        return 0 if site.family == self.a_lat else 1

    # useful physical properties of the Graphene model
    def k_F(self, mu):
        """Fermi wave vector in units of 1/a"""
        return abs(mu) / (sqrt(3)/2)

    def lambda_F(self, mu):
        """Fermi wave length in units of a (0 is returned if k_F==0)"""
        if self.k_F == 0:
            return 0
        return 2*pi / self.k_F(mu)

    def l_B(self, flux):
        """magnetic length in units of a"""
        if flux == 0:
            return 0
        return sqrt(sqrt(3) / (2*pi * flux))

    def r_c(self, mu, flux):
        """cyclotron radius in units of a"""
        if flux == 0:
            return 0
        return self.k_F(mu) * sqrt(3)/(4*pi * flux)


# System creation functions
def add_sites(sys, model, shape):
    for lat, onsite in model.onsites.iteritems():
        sys[lat.shape(*shape)] = onsite


def add_hopping(sys, hopping_type, value, shape_f=None):
    hops = kwant.builder.HoppingKind(*hopping_type)
    if shape_f is not None:
        hops = (hop for hop in hops if shape_f(hop))
    sys[hops] = value


def add_hoppings(sys, model, shape_f=None):
    for hopping_type, value in model.hoppings.iteritems():
        add_hopping(sys, hopping_type, value, shape_f)


# pnp junction
def make_pnp_potential(Lsys):
    def barrier(site, p):
        y = site.pos[1]
        return -p.mup - (p.mun - p.mup)*(tanh((y-Lsys/2+p.Ln/2) / p.Lstep)
                                         - tanh((y-p.Ln/2-Lsys/2) / p.Lstep))/2
    return barrier


# useful shape graphene strip with armchair along x-edge, zig-zag along y-edge
def ribbon(Lx, Ly, xshift=0, yshift=0):
    """Shape function for a honeycomb lattice.

    Parameters
    ----------
    Lx : int
        length in x-direction in units of a*sqrt(3)/2, along the armchair edge.
    Ly : int
        length in y-direction in units of a, along the zigzag edge.

    Returns
    -------
    shape, (0, 0)
    shape : shape function
    (0, 0) : starting point
    """
    def shape(pos):
        (x, y) = pos
        if Lx < 1:
            in_xrange = True
        else:
            in_xrange = -1 / (2*sqrt(3)) <= x - xshift*cos_30 <= Lx*cos_30
        if Ly < 1:
            in_yrange = True
        else:
            in_yrange = -0.1 < y-yshift < Ly + 0.1
        return in_xrange and in_yrange
    return shape, (0.5+xshift*cos_30, 0.5+yshift)


# parameter methods
def pnp_params(mup=-0.3, mun=0.3, mul=-0.7, flux=0, Ln=20, Lstep=4,
               tcontact=1):
    """ Model parameters of a pnp-junciton.

    Parameters:
    -----------
    mup : float
        chemical potential in the n-doped region (in units of the hopping
        amplitude t).
    mun : float
        chemical potential in the p-doped region.
    mul : float
        chemical potential in the leads.
    flux : float
        magnetic flux per lattice unit cell in the scattering region.
    Ln : int
        length of the n-doped region (in units of the lattice constant a).
    Lstep : int
        length over which the chemical potential is changed from mup to mun
        and back.
    tcontact : float
        amplitude of the hoppings from the scattering region to the lead.

    Returns:
    params : <SimpleNamespace> object
        The model parameters.
    """
    return SimpleNamespace(mup=mup, mun=mun, mul=mul, flux=flux, Ln=Ln,
                           Lstep=Lstep, tcontact=tcontact, model=Graphene())


# System creation functions
def make_pnp(params, L=60, W=30):
    """ builds a pnp-junction

    Parameters:
    -----------
    params : SimpleNamespace
        Namespace of junction parameters (see pnp_params)
    L : int
        length of the junction in units of the lattice constant a
    W : int
        width of the junction in units of a*sqrt(3)/2

    Returns:
    --------
    sys : <kwant.builder.FiniteSystem> object
        The finalized system with leads.
    """
    model = params.model
    sys = kwant.Builder()
    lat = model.lattice
    model.onsite = make_pnp_potential(L)
    add_sites(sys, model, ribbon(W, L))
    add_hoppings(sys, model)

    # leads
    leads = [None for i in range(2)]
    leadshapes = [None for i in range(2)]
    leadmodels = [Graphene(), Graphene()]

    sym_lead0 = kwant.TranslationalSymmetry(lat.vec([0, -1]))
    for fam in lat.sublattices:
        sym_lead0.add_site_family(fam, [(2, -1)])
    leads[0] = kwant.Builder(sym_lead0)
    leadmodels[0].onsite = lambda s, p: -p.mul
    leadmodels[0].peierls_phase = lambda s1, s2, p: 1
    leadshapes[0] = ribbon(W, -1)

    sym_lead1 = kwant.TranslationalSymmetry(lat.vec([0, 1]))
    for fam in lat.sublattices:
        sym_lead1.add_site_family(fam, [(2, -1)])
    leads[1] = kwant.Builder(sym_lead1)
    leadmodels[1].onsite = lambda s, p: -p.mul
    leadmodels[1].peierls_phase = lambda s1, s2, p: exp(1j*2*pi * p.flux * L)
    leadshapes[1] = ribbon(W, -1, yshift=L)

    # attach leads
    for lead, leadmodel, shape in zip(leads, leadmodels, leadshapes):
        add_sites(lead, leadmodel, shape)
        add_hoppings(lead, leadmodel)
        sys.attach_lead(lead)

    # add a tunnel barrier lead contacts
    for lead in sys.leads:
        for s in lead.interface:
            for s_neigh in sys.neighbors(s):
                delta = s_neigh.pos - s.pos
                if delta[1] == 0:
                    # x-like hopping not connecting to system
                    continue
                sys[s_neigh, s] = lambda s1, s2, p: -p.tcontact

    return sys.finalized()


# calculate transport
def transmission(fsys, params):
    """Transmission of a 2-terminal junction"""
    return kwant.smatrix(fsys, args=[params]).transmission(1, 0)

